Debug like a Human: A Large Language Model Debugger via Verifying Runtime Execution Step-by-step

Large language models (LLMs) are leading significant progress in code generation. Beyond one-pass code generation, recent works further integrate unit tests and program verifiers into LLMs to iteratively refine the generated programs. However, these works consider the generated programs as an indivisible entity, which falls short for LLMs in debugging the programs, especially when the programs contain complex logic flows and data operations. In contrast, when human developers debug programs, they typically set breakpoints and selectively examine runtime execution information. The execution flow and the intermediate variables play a crucial role in the debugging process, yet they are underutilized in the existing literature on code generation. In this study, we introduce Large Language Model Debugger (LDB), a novel debugging framework that enables LLMs to refine their generated programs with the runtime execution information. Specifically, LDB segments the programs into basic blocks and tracks the values of intermediate variables after each block throughout the runtime execution. This allows LLMs to concentrate on simpler code units within the overall execution flow, verify their correctness against the task description block by block, and efficiently pinpoint any potential errors. Experiments demonstrate that LDB consistently enhances the baseline performance by up to 9.8% across the HumanEval, MBPP, and TransCoder benchmarks, archiving new state-of-the-art performance in code debugging for various LLM selections.

==> scripts/bubble-acc.py <==
import matplotlib.pyplot as plt
import numpy as np
# set dpi
plt.rcParams['figure.dpi'] = 300

# Creating some data

x = [3.9,3.7,4.4]
y = [80.5, 82.9, 79.9]  # Random values for y-axis
z = [600, 400, 800]  # Random values for the size of the bubble

# Create the bubble chart
plt.figure(figsize=(3, 3))

plt.rcParams['font.family'] = 'DejaVu Sans'
plt.grid(axis='y', linestyle='--', alpha=0.5, zorder=-10)

bubble = plt.scatter(x, y, c=[4,5,6], s=40, alpha=1, marker='x', cmap='tab10')
# put label on each bubble
label = ["LDB-Line", "LDB-Block (Original)", "LDB-Function"]

plt.text(x[0], y[0]-0.6, label[0], ha='center', va='center', fontsize=8, color='black')
plt.text(x[1] + 0.3, y[1], label[1], ha='center', va='center', fontsize=8, color='black')
plt.text(x[2] - 0.05, y[2] - 0.6, label[2], ha='center', va='center', fontsize=8, color='black')

# Draw a horizontal line at 73.8 with label baseline
plt.axhline(y=73.8, color='black', linestyle='--', linewidth=0.5, label='Baseline')
# Draw a label baseline
plt.text(4.4, 73.8 + 0.5, "Baseline", ha='right', va='center', fontsize=10, color='black')

plt.xlim(3.5, 4.55)
plt.ylim(73, 85)

# Add labels and title
plt.xlabel('# Token (M)', fontsize=12)
# same inteval x ticks
plt.xticks(np.arange(3.5, 4.55, 0.5), labels=['3.5', '4.0', '4.5'])

plt.ylabel('Accuracy (%)', fontsize=12)
#plt.title('Bubble Chart')
# Create a legend for different sizes
for size in [100,200,300]:
    plt.scatter([], [], s=size, color='k', alpha=0.5, label=" ")
#plt.legend(scatterpoints=1, frameon=False, title='# Token Cost', loc='lower right', ncol=3, columnspacing=0.1, handletextpad=0.1, fontsize=8, edgecolor='black', bbox_to_anchor=(1, 0.5))

plt.tight_layout()
# Show the plot
plt.savefig('bubble-acc.pdf', dpi=300)


==> scripts/difficulty-acc.py <==
import matplotlib.pyplot as plt

# Update the data to only three categories
plt.rcParams['figure.dpi'] = 300
# set size of the figure
plt.figure()
# change font to time new roman
plt.rcParams['font.family'] = 'DejaVu Sans'
categories = ['Easy', 'Medium', 'Hard']
values_without_debugging = [0.951, 0.828, 0.733]
values_ldb = [0.963, 0.876, 0.824]
values_with_sd = [0.963, 0.868, 0.779]
bar_width = 0.2
gap_width = 0.02
# Set up the index location for the bars
index = range(len(categories))

# Create the figure and axis objects
fig, ax = plt.subplots(figsize=(8, 4))

# Create the bars for without debugging
ax.bar(index, values_without_debugging, bar_width, label='w/o \ndebugging', color='#f2cc8f', alpha=0.8, zorder=10)

# Create the bars for self-debugging
ax.bar([(i + bar_width+ gap_width) for i in index], values_with_sd, bar_width, label='Self-Debugging\n(Chen et al., 2023)', color='#81b29a', hatch='\\', alpha=0.8, zorder=10)

# Create the bars for ldb
ax.bar([(i + 2 * bar_width+ 2*gap_width) for i in index], values_ldb, bar_width, label='LDB\n(ours)', color='#c1121f', hatch='///', alpha=0.8, edgecolor='black', zorder=10)

# Add the text labels above the bars
for i in index:
    ax.text(i, values_without_debugging[i], str(values_without_debugging[i]*100), ha='center', va='bottom', fontsize=14,zorder=5)
    ax.text(i + bar_width + gap_width, values_with_sd[i], str(values_with_sd[i]*100), ha='center', va='bottom', fontsize=14,zorder=5)
    ax.text(i + bar_width + gap_width, values_with_sd[i] + 0.035, '(+' + str(round((values_with_sd[i]-values_without_debugging[i]),3)*100) + ')', ha='center', va='bottom', fontsize=11,zorder=5, color='green')
    ax.text(i + 2*bar_width + 2*gap_width, values_ldb[i], str(round(values_ldb[i]*100, 1)), ha='center', va='bottom', fontsize=14, weight='bold',zorder=5)
    ax.text(i + 2*bar_width + 2*gap_width, values_ldb[i] + 0.035, '(+' + str(round((values_ldb[i]-values_without_debugging[i]),3)*100) + ')', ha='center', va='bottom', fontsize=11,zorder=5, color='green')
    

# Set the labels, title, and legend
#ax.set_xlabel('Difficulty', fontsize=14)
ax.set_ylabel('  TransCoder Accuracy (%)', fontsize=18)
#ax.set_title('(b)')
ax.set_xticks([i + bar_width + gap_width for i in index])
ax.set_xticklabels(categories, fontsize=20)
ax.set_ylim(0.60, 1.03)
ax.set_yticklabels(['60', '', '70', '', '80', '', '90', '', '100', '%'], fontsize=14)
# put legend on the top outside the figure
ax.legend(fontsize=16, ncol=3, loc='upper center', bbox_to_anchor=(0.5, 1.3), frameon=False)
# add grid
ax.grid(axis='y', linestyle='--', alpha=0.7, zorder=-5)

# Display the plot
plt.tight_layout()
plt.savefig('/home/zilong-exp/Projects/DebugAgent-refactor/figure/difficulty.pdf')


==> scripts/turns-accuracy.py <==
import matplotlib.pyplot as plt
import numpy as np
plt.rcParams['figure.dpi'] = 300
# set size of the figure
plt.figure(figsize=(6, 4))
# change font to time new roman
plt.rcParams['font.family'] = 'DejaVu Sans'
# Data for plotting
turns = np.array([i for i in range(11)])
ldb = np.array([73.8, 75.0, 76.8, 79.3, 80.5, 81.7, 81.7, 82.3, 82.3, 82.3, 82.9])
ut_expl = np.array([73.8, 78.7, 81.1, 81.1, 81.1, 81.1, 81.1, 81.1, 81.1, 81.1, 81.1])
ut_trace = np.array([73.8, 79.3, 79.9, 79.9, 79.9, 79.9, 79.9, 79.9, 79.9, 79.9, 80.5])
simple = np.array([73.8, 74.4, 75.0, 75.6, 75.6, 75.6, 75.6, 76.2, 76.2, 76.2, 76.2])
cmap = plt.get_cmap('Set2')
colors = ['#06D6A0', '#118AB2', '#EF476F']#cmap(np.linspace(0.5, 1, 4))

# Plotting the lines


plt.plot(turns, ut_expl, marker='1', label='SelfDebugging (+Expl) (Chen et al., 2023)', color=colors[1])
plt.plot(turns, simple, marker='3', label='Repeat Sampling', color='darkgray', linestyle='--')
plt.plot(turns, ut_trace, marker='2', label='SelfDebugging (+Trace) (Chen et al., 2023)', color=colors[0])

# Annotating the data points
for i, txt in enumerate(simple):
    if i == 0:
        continue
    if ~np.isnan(txt):
        plt.annotate(f'{txt}', (turns[i], simple[i]), textcoords="offset points", xytext=(5,-12), ha='center', color='darkgray', fontsize=9)
for i, txt in enumerate(ut_expl):
    if i == 0:
        continue
    if ~np.isnan(txt):
        plt.annotate(f'{txt}', (turns[i], ut_expl[i]), textcoords="offset points", xytext=(-5,-12), ha='center', color=colors[1], fontsize=9)
for i, txt in enumerate(ut_trace):
    if i == 0:
        continue
    if ~np.isnan(txt):
        plt.annotate(f'{txt}', (turns[i], ut_trace[i]), textcoords="offset points", xytext=(5,-12), ha='center', color=colors[0], fontsize=9)

plt.plot(turns, ldb, marker='o', label='LDB (ours)', color=colors[2], zorder=10)
for i, txt in enumerate(ldb):
    if ~np.isnan(txt):
        plt.annotate(f'{txt}', (turns[i], ldb[i]), textcoords="offset points", xytext=(5,-12), ha='center', color=colors[2], fontsize=9, weight='bold', zorder=10)


# Adding legend
# make the legend into two columns
plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.15), fontsize=9, ncol = 2, columnspacing=0.5, frameon=False)

# Adding titles and labels
#plt.title('HumanEval Accuracy vs. Debugging Turns', fontsize=12)
plt.xlabel('# Turns', size=12)
plt.ylabel('HumanEval Accuracy (%)', size=12)
plt.grid(color = 'lightgray', linestyle = '--', linewidth = 0.5)

# set the y-axis limit
plt.ylim(72, 83.5)
plt.xlim(-0.3, 10.5)
# Showing the plot
# layout tight
plt.tight_layout()
plt.savefig('../figure/turns.pdf')

